A Benchmark of JSON-compatible Binary Serialization Specifications

We present a comprehensive benchmark of JSON-compatible binary serialization specifications using the SchemaStore open-source test suite collection of over 400 JSON documents matching their respective schemas and representative of their use across industries. We benchmark a set of schema-driven (ASN.1, Apache Avro, Microsoft Bond, Cap'n Proto, FlatBuffers, Protocol Buffers, and Apache Thrift) and schema-less (BSON, CBOR, FlexBuffers, MessagePack, Smile, and UBJSON) JSON-compatible binary serialization specifications. Existing literature on benchmarking JSON-compatible binary serialization specifications demonstrates extensive gaps when it comes to binary serialization specifications coverage, reproducibility and representativity, the role of data compression in binary serialization and the choice and use of obsolete versions of binary serialization specifications. We introduce a tiered taxonomy for JSON documents consisting of 36 categories classified as Tier 1, Tier 2 and Tier 3 as a common basis to class JSON documents based on their size, type of content, characteristics of their structure and redundancy criteria. We built and published a free-to-use online tool to automatically categorize JSON documents according to our taxonomy that generates related summary statistics. In the interest of fairness and transparency, we adhere to reproducible software development standards and publicly host the benchmark software and results on GitHub.

==> plots/byte-size-distribution.py <==
import sys
import matplotlib.pyplot as plt
import numpy as np

fd = open(sys.argv[1], 'r')
lines = fd.readlines()
DATA = []
for line in lines:
    value = int(line.strip())
    if value > 8000:
        continue
    DATA.append(value)

plt.figure(figsize=(12,6))
plt.hist(DATA, bins=80, linewidth=1, edgecolor='black', color='#EF553B', hatch="//")

plt.gca().set(title='Byte-Size Distribution of the SchemaStore Test Suite JSON Documents',
        ylabel='Count', xlabel='Grouping: 100 bytes per group')
plt.tight_layout()
plt.savefig(sys.argv[2], dpi=500)
#  plt.show()


==> plots/categories.py <==
import sys
import matplotlib.pyplot as plt
import matplotlib
import numpy

matplotlib.rcParams['ytick.minor.size'] = 0
matplotlib.rcParams['ytick.minor.width'] = 0

LABELS = [
  'Tier 1 Minified < 100 bytes Numeric Redundant Flat',
  'Tier 1 Minified < 100 bytes Numeric Redundant Nested',
  'Tier 1 Minified < 100 bytes Numeric Non-Redundant Flat',
  'Tier 1 Minified < 100 bytes Numeric Non-Redundant Nested',
  'Tier 1 Minified < 100 bytes Textual Redundant Flat',
  'Tier 1 Minified < 100 bytes Textual Redundant Nested',
  'Tier 1 Minified < 100 bytes Textual Non-Redundant Flat',
  'Tier 1 Minified < 100 bytes Textual Non-Redundant Nested',
  'Tier 1 Minified < 100 bytes Boolean Redundant Flat',
  'Tier 1 Minified < 100 bytes Boolean Redundant Nested',
  'Tier 1 Minified < 100 bytes Boolean Non-Redundant Flat',
  'Tier 1 Minified < 100 bytes Boolean Non-Redundant Nested',
  'Tier 2 Minified >= 100 < 1000 bytes Numeric Redundant Flat',
  'Tier 2 Minified >= 100 < 1000 bytes Numeric Redundant Nested',
  'Tier 2 Minified >= 100 < 1000 bytes Numeric Non-Redundant Flat',
  'Tier 2 Minified >= 100 < 1000 bytes Numeric Non-Redundant Nested',
  'Tier 2 Minified >= 100 < 1000 bytes Textual Redundant Flat',
  'Tier 2 Minified >= 100 < 1000 bytes Textual Redundant Nested',
  'Tier 2 Minified >= 100 < 1000 bytes Textual Non-Redundant Flat',
  'Tier 2 Minified >= 100 < 1000 bytes Textual Non-Redundant Nested',
  'Tier 2 Minified >= 100 < 1000 bytes Boolean Redundant Flat',
  'Tier 2 Minified >= 100 < 1000 bytes Boolean Redundant Nested',
  'Tier 2 Minified >= 100 < 1000 bytes Boolean Non-Redundant Flat',
  'Tier 2 Minified >= 100 < 1000 bytes Boolean Non-Redundant Nested',
  'Tier 3 Minified >= 1000 bytes Numeric Redundant Flat',
  'Tier 3 Minified >= 1000 bytes Numeric Redundant Nested',
  'Tier 3 Minified >= 1000 bytes Numeric Non-Redundant Flat',
  'Tier 3 Minified >= 1000 bytes Numeric Non-Redundant Nested',
  'Tier 3 Minified >= 1000 bytes Textual Redundant Flat',
  'Tier 3 Minified >= 1000 bytes Textual Redundant Nested',
  'Tier 3 Minified >= 1000 bytes Textual Non-Redundant Flat',
  'Tier 3 Minified >= 1000 bytes Textual Non-Redundant Nested',
  'Tier 3 Minified >= 1000 bytes Boolean Redundant Flat',
  'Tier 3 Minified >= 1000 bytes Boolean Redundant Nested',
  'Tier 3 Minified >= 1000 bytes Boolean Non-Redundant Flat',
  'Tier 3 Minified >= 1000 bytes Boolean Non-Redundant Nested'
]

BACKGROUND = [
    [ '#AB63FA', '#763EB2' ],
    [ '#AB63FA', '#763EB2' ],
    [ '#AB63FA', '#763EB2' ],
    [ '#AB63FA', '#763EB2' ],
    [ '#AB63FA', '#763EB2' ],
    [ '#AB63FA', '#763EB2' ],
    [ '#AB63FA', '#763EB2' ],
    [ '#AB63FA', '#763EB2' ],
    [ '#AB63FA', '#763EB2' ],
    [ '#AB63FA', '#763EB2' ],
    [ '#AB63FA', '#763EB2' ],
    [ '#AB63FA', '#763EB2' ],

    [ '#00CC96', '#20896D' ],
    [ '#00CC96', '#20896D' ],
    [ '#00CC96', '#20896D' ],
    [ '#00CC96', '#20896D' ],
    [ '#00CC96', '#20896D' ],
    [ '#00CC96', '#20896D' ],
    [ '#00CC96', '#20896D' ],
    [ '#00CC96', '#20896D' ],
    [ '#00CC96', '#20896D' ],
    [ '#00CC96', '#20896D' ],
    [ '#00CC96', '#20896D' ],
    [ '#00CC96', '#20896D' ],

    [ '#EF553B', '#984C3F' ],
    [ '#EF553B', '#984C3F' ],
    [ '#EF553B', '#984C3F' ],
    [ '#EF553B', '#984C3F' ],
    [ '#EF553B', '#984C3F' ],
    [ '#EF553B', '#984C3F' ],
    [ '#EF553B', '#984C3F' ],
    [ '#EF553B', '#984C3F' ],
    [ '#EF553B', '#984C3F' ],
    [ '#EF553B', '#984C3F' ],
    [ '#EF553B', '#984C3F' ],
    [ '#EF553B', '#984C3F' ],
]

HATCHES = [
    '///', '///', '///', '///',
    'oo', 'oo', 'oo', 'oo',
    '--', '--', '--', '--',

    '///', '///', '///', '///',
    'oo', 'oo', 'oo', 'oo',
    '--', '--', '--', '--',

    '///', '///', '///', '///',
    'oo', 'oo', 'oo', 'oo',
    '--', '--', '--', '--',
]

DATA = numpy.repeat(0, len(LABELS))

fd = open(sys.argv[1], 'r')
lines = fd.readlines()
for line in lines:
    category = int(line.strip()) - 1
    DATA[category] += 1
fd.close()

fig, (ax1, ax2, ax3) = plt.subplots(1, 3, sharey=True, gridspec_kw={
  'width_ratios': [ 12, 12 + 0.5, 12 ]
})

ax1.set_yscale("log")
ax1.get_yaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())

index = 0
ax1_index = 0
for entry in DATA[0:12]:
    rects1 = ax1.bar(ax1_index, entry, 0.7, label=LABELS[index], \
        edgecolor=BACKGROUND[index][1], color=BACKGROUND[index][0], hatch=HATCHES[index])
    index += 1
    ax1_index += 1

ax2_index = 0
for entry in DATA[12:24]:
    rects1 = ax2.bar(ax2_index, entry, 0.7, label=LABELS[index], \
        edgecolor=BACKGROUND[index][1], color=BACKGROUND[index][0], hatch=HATCHES[index])
    index += 1
    ax2_index += 1

ax3_index = 0
for entry in DATA[24:36]:
    rects1 = ax3.bar(ax3_index, entry, 0.7, label=LABELS[index], \
        edgecolor=BACKGROUND[index][1], color=BACKGROUND[index][0], hatch=HATCHES[index])
    index += 1
    ax3_index += 1

ax1.grid(b=True, axis='both', linewidth=0.1)
ax2.grid(b=True, axis='both', linewidth=0.1)
ax3.grid(b=True, axis='both', linewidth=0.1)

fig.suptitle('Distribution of the SchemaStore test suite JSON documents according to the taxonomy', y=0.98)
ax1.set_ylabel('Count')

ax1.set_xticks(numpy.arange(len(LABELS[0:12])))
ax1.set_xticklabels(LABELS[0:12], ha='center')
ax1.tick_params(axis="x", rotation=90, labelsize = 9)

ax2.set_xticks(numpy.arange(len(LABELS[12:24])))
ax2.set_xticklabels(LABELS[12:24], ha='center')
ax2.tick_params(axis="x", rotation=90, labelsize = 9)

ax3.set_xticks(numpy.arange(len(LABELS[24:36])))
ax3.set_xticklabels(LABELS[24:36], ha='center')
ax3.tick_params(axis="x", rotation=90, labelsize = 9)

ax2.tick_params(axis="y", left=False, labelleft=False)
ax3.tick_params(axis="y", left=False, labelleft=False)

dash_spacing = 4
ax1.spines['right'].set_linestyle((0,(dash_spacing,dash_spacing)))
ax2.spines['left'].set_linestyle((0,(dash_spacing,dash_spacing)))
ax2.spines['right'].set_linestyle((0,(dash_spacing,dash_spacing)))
ax3.spines['left'].set_linestyle((0,(dash_spacing,dash_spacing)))

fig.tight_layout()
fig.subplots_adjust(wspace=0)
fig.set_figheight(8)
fig.set_figwidth(10)

plt.subplots_adjust(top=0.93, bottom=0.60, left=0.08, right=0.97)
plt.savefig(sys.argv[2], dpi=500)
#  plt.show()


==> plots/nesting-weight-distribution.py <==
import sys
import matplotlib.pyplot as plt
import numpy as np

fd = open(sys.argv[1], 'r')
lines = fd.readlines()
DATA = [ 0 ]
for line in lines:
    value = int(line.strip())
    DATA.append(value)

plt.figure(figsize=(12,6))
plt.hist(DATA, bins=20, linewidth=1, edgecolor='black', color='#00CC96', hatch="..")

plt.gca().set(title='Distribution representing the nesting weight of the SchemaStore Test Suite JSON Documents',
        ylabel='Count', xlabel='Grouping: empirically-derived threshold integer value of 5')
plt.tight_layout()
plt.savefig(sys.argv[2], dpi=500)
#  plt.show()


==> plots/rank/rank.py <==
import sys
import matplotlib.pyplot as plt
import matplotlib
import numpy

LABELS = [
  'ASN.1 PER Unaligned',
  'Apache Avro',
  'Protocol Buffers',
  'FlexBuffers',
  'MessagePack',
]

CATEGORIES = [
    'Schema-driven and Sequential',
    'Schema-driven and Sequential',
    'Schema-driven and Sequential',
    'Schema-less and Pointer-based',
    'Schema-less and Sequential'
]

DATA = [ 15, 13, 2, 1, 1 ]

BACKGROUND = [
    [ '#AB63FA', '#763EB2' ],
    [ '#AB63FA', '#763EB2' ],
    [ '#AB63FA', '#763EB2' ],
    [ '#00CC96', '#20896D' ],
    [ '#EF553B', '#984C3F' ],
]

HATCHES = [
    '///', '///', '///', 'oo', '--',
]

fig, ax = plt.subplots()
index = 0
for rank in DATA:
    rects1 = ax.bar(index, rank, 0.7, label=CATEGORIES[index], \
        edgecolor=BACKGROUND[index][1], color=BACKGROUND[index][0], hatch=HATCHES[index])
    ax.bar_label(rects1, padding=3, fontsize=10)
    index += 1

plt.grid(b=True, axis='both', linewidth=0.1)

handles, legend_labels = ax.get_legend_handles_labels()
fig.legend([
    handles[0],
    handles[3],
    handles[4]
], [
    CATEGORIES[0],
    CATEGORIES[3],
    CATEGORIES[4]
], bbox_to_anchor=(0.96, 0.93))

ax.set_ylabel('Count')
ax.set_xlabel('Binary Serialization Format', labelpad=25)

ax.set_xticks(numpy.arange(len(LABELS)))
ax.set_xticklabels(LABELS, ha='center')
ax.tick_params(axis="x", rotation=0, labelsize = 9)

fig.tight_layout()
fig.set_figheight(6)
fig.set_figwidth(12)

plt.subplots_adjust(top=0.95, bottom=0.16, left=0.06, right=0.97)
plt.savefig(sys.argv[1], dpi=500)
#  plt.show()


==> plots/values-redundancy-distribution.py <==
import sys
import matplotlib.pyplot as plt
import numpy as np

fd = open(sys.argv[1], 'r')
lines = fd.readlines()
DATA = []
for line in lines:
    value = round(float(line.strip()))
    DATA.append(value)

plt.figure(figsize=(12,6))
plt.hist(DATA, bins=50, linewidth=1, edgecolor='black', color='#15D3F3', hatch="o")

plt.gca().set(title='Distribution representing redundant values of the SchemaStore Test Suite JSON Documents',
        ylabel='Count', xlabel='Count by 2.5% redundant values groups as follows: 2.5%, 5%, 7.5% and so on')
plt.tight_layout()
plt.savefig(sys.argv[2], dpi=500)
#  plt.show()

